Faster algorithms for cograph edge modification problems

In the Cograph Deletion (resp., Cograph Editing) problem the input is a graph $G$ and an integer $k$, and the goal is to decide whether there is a set of edges of size at most $k$ whose removal from $G$ (resp., removal and addition to $G$) results in a graph that does not contain an induced path with four vertices. In this paper we give algorithms for Cograph Deletion and Cograph Editing whose running times are $O^*(2.303^k)$ and $O^*(4.329^k)$, respectively.

==> anc/cograph.py <==
#!/usr/bin/python

import sys
import scipy.optimize

def compute(V, init = 10):
	if len(V) <= 1:
		return
	def h(x):
		return sum([x**(-v) for v in V])-1
	X = scipy.optimize.brenth(h,1, init)
	return X

def choose(L, k, n = None):
	if n == None:
		n = len(L)
	if k == 0:
		return [[]]
	R = []
	for i in range(k-1,n):
		for S in choose(L, k-1, i):
			R.append(S+[L[i]])
	return R

def all_subsets(L):
	R = []
	for i in range(len(L)+1):
		R += choose(L, i)
	return R

def make_graph(E):
	if E == []:
		n = 1
	else:
		n = 1 + max([max(x) for x in E])
	G = [[] for x in range(n)]
	for e in E:
		G[e[0]].append(e[1])
		G[e[1]].append(e[0])
	return G

def find_P4(G):
	for v1 in range(len(G)):
		for v2 in G[v1]:
			for v3 in G[v2]:
				if v3 == v1: continue
				if v3 in G[v1]: continue
				for v4 in G[v3]:
					if v4 in [v1,v2]: continue
					if v4 in G[v1] or v4 in G[v2]: continue
					return True
	return False

def check(L, D):
	D = set(D)
	for X in L:
		if X.issubset(D):
			return True
	return False

def minimal_deletion_sets(E):
	if not find_P4(make_graph(E)):
		return []
	L = []
	V = []
	for k in range(1, len(E)+1):
		for Del in choose(E, k):
			if check(L, Del):
				continue
			E2 = [x for x in E if x not in Del]
			G = make_graph(E2)
			if not find_P4(G):
				L.append(set(Del))
				V.append(len(Del))
	return V

def minimal_editing_sets(E):
	if not find_P4(make_graph(E)):
		return []

	n = max([max(x) for x in E])+1
	E_comp = []
	for j in range(n):
		for i in range(j):
			if (i,j) not in E:
				E_comp.append((i,j))
	L = []
	V = []
	for k in range(1,n*(n-1)/2+1):
		for k1 in range(0, min(k,len(E))+1):
			k2 = k-k1
			for Del in choose(E, k1):
				for Add in choose(E_comp,k2):
					if check(L, Del+Add):
						continue
					E2 = [x for x in E if x not in Del]+Add
					G = make_graph(E2)
					if not find_P4(G):
						L.append(set(Del+Add))
						V.append(k)
	return V

# list of possible cases for the edges of a vertex 4 in Pother(A)
P1_list = [	[(4,0)],
			[(4,1)],
			[(4,0),(4,1)],
			[(4,0),(4,2)],
			[(4,0),(4,3)],
			[(4,0),(4,1),(4,2)],
			[(4,0),(4,1),(4,3)]]

# list of possible cases for the edges of a vertex 5 in Pother(A)
P2_list = [ [(5,0)],
			[(5,1)],
			[(5,2)],
			[(5,3)],
			[(5,0),(5,1)],
			[(5,2),(5,3)],
			[(5,0),(5,2)],
			[(5,1),(5,3)],
			[(5,0),(5,3)],
			[(5,0),(5,1),(5,2)],
			[(5,1),(5,2),(5,3)],
			[(5,0),(5,1),(5,3)],
			[(5,0),(5,2),(5,3)] ]

def edge_no_edge(L, e):
	R = []
	for X in L:
		R.append(X)
		R.append(X+[e])
	return R

def compute_branching_number(E0, E1_list, E2_list, exceptions_list = []):
	X = 0
	for E1 in E1_list:
		for E2 in E2_list:
			if E1+E2 in exceptions_list:
				continue
			print "-"*77
			print "E0",E0
			print "E1",E1
			print "E2",E2
			Ep = E0+E1+E2
			Ep = [(min(x),max(x)) for x in Ep]

			if Edit:
				V = minimal_editing_sets(Ep)
				X1 = compute(V)
				print X1,V
				X = max(X, X1)

			else:
				X1 = 999
				n = 1 + max([max(x) for x in Ep])
				for del_v in all_subsets(range(n)):
					E = [x for x in Ep if x[0] not in del_v and x[1] not in del_v]
					V = minimal_deletion_sets(E)
					if V != []:
						X2 = compute(V)
						if X2 < X1:
							X1 = X2
							X1_V = V
				print X1,X1_V
				X = max(X, X1)
	return X

Edit = False
Exceptions = True

for x in sys.argv[1:]:
	if x == "-e":
		Edit = True
		Exceptions = False
	elif x == "-x":
		Exceptions = False

exceptions_list = []

# Pother-Pother
E0 = [(0,1),(1,2),(2,3)]
E1_list = P1_list
E2_list = edge_no_edge(P2_list, (4,5))
if Exceptions:
	exceptions_list = [ [(4,0),(5,1)], [(4,1),(5,0)], [(4,0),(4,2),(5,0),(5,2)] ]
X1 = compute_branching_number(E0, E1_list, E2_list, exceptions_list)

# Pother-Pmid
E0 = [(0,1),(1,2),(2,3),(5,1),(5,2)]
E1_list = edge_no_edge(P1_list, (4,5))
E2_list = [[]]
X1 = max(X1, compute_branching_number(E0, E1_list, E2_list))

# Pother-T no edge
E0 = [(0,1),(1,2),(2,3),(5,0),(5,1),(5,2),(5,3)]
E1_list = P1_list
E2_list = [[]]
X2 = compute_branching_number(E0, E1_list, E2_list)

# Pother-I with edge
E0 = [(0,1),(1,2),(2,3),(4,5)]
E1_list = P1_list
E2_list = [[]]
if Exceptions:
	exceptions_list = [[(4,1)]]
X3 = compute_branching_number(E0, E1_list, E2_list, exceptions_list)

# obs 2.3
E0 = [(0,1),(1,2),(2,3),  (6,0),(6,1),(6,2),(6,3),  (6,4),(4,5)]
E1_list = [[],[(4,1),(4,2)]] # u in I/Pmid
E2_list = [[],[(5,1),(5,2)]] # v in I/Pmid
X4 = compute_branching_number(E0, E1_list, E2_list)
if Exceptions:
	E1_list = [ [(4,1)] ] # u in Pother with N(u)\cap A = {b}
	E2_list = [ [] ] # v in I
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.3 in G^C
if not Edit: # For edit distance, this is the same as obs 2.3 in G
	E0 = [(0,1),(1,2),(2,3),  (6,5)]
	E1_list = [[(4,0),(4,1),(4,2),(4,3)],[(4,1),(4,2)]] # u in T/Pmid
	E2_list = [[(5,0),(5,1),(5,2),(5,3)],[(5,1),(5,2)]] # v in T/Pmid
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))
	if Exceptions:
		E1_list = [ [(4,0)] ] # u in Pother with N(u)\cap A = {a}
		E2_list = [ [(5,1)] ] # v in Pother with N(v)\cap A = {b}
		X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.4
E0 = [(0,1),(1,2),(2,3),  (5,0),(5,1),(5,2),(5,3),(6,0),(6,1),(6,2),(6,3), (5,4)]
E1_list = [[],[(4,1),(4,2)]] # v in I/Pmid
E2_list = [[]]
X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.4 in G^C
if not Edit:
	E0 = [(0,1),(1,2),(2,3),  (5,6),(6,4)]
	E1_list = [[(4,0),(4,1),(4,2),(4,3)],[(4,1),(4,2)]] # v in T/Pmid
	E2_list = [[]]
	if Exceptions:
		E1_list += [ [(4,1)] ] # v in Pother with N(v)\cap A = {b}
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.6
E0 = [(0,1),(1,2),(2,3),  (5,0),(5,1),(5,2),(5,3),(6,0),(6,1),(6,2),(6,3)]
E1_list = [[(4,1),(4,2)]] # v in Pmid
E2_list = [[],[(5,6)]] # x,y can be adjacent or non-adjacent
X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.6 in G^C
if not Edit:
	E0 = [(0,1),(1,2),(2,3),  (4,5),(4,6)]
	E1_list = [[(4,1),(4,2)]] # v in Pmid
	E2_list = [[],[(5,6)]] # x,y can be adjacent or non-adjacent
	if Exceptions:
		E1_list += [ [(4,1)] ] # v in Pother with N(v)\cap A = {b}
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.7
E0 = [(0,1),(1,2),(2,3), (6,0),(6,1),(6,2),(6,3)]
E1_list = [[(4,1),(4,2),(5,1),(5,2)]] # u,v in Pmid
E2_list = [[],[(4,5)]] # u,v can be adjacent or non-adjacent
X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.7 in G^C
if not Edit:
	E0 = [(0,1),(1,2),(2,3), (6,4),(6,5)]
	E1_list = [[(4,1),(4,2),(5,1),(5,2)]]  # u,v in Pmid
	E2_list = [[],[(4,5)]] # u,v can be adjacent or non-adjacent
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.14
E0 = [(0,1),(1,2),(2,3),  (5,0),(5,1),(5,2),(5,3), (5,6)]
E1_list = [[(4,1),(4,2)]] # v in Pmid
E2_list = [[]]
X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# obs 2.14 in G^C
if not Edit:
	E0 = [(0,1),(1,2),(2,3),  (6,0),(6,1),(6,2),(6,3), (4,5),(4,6)]
	E1_list = [[(4,1),(4,2)]] # v in Pmid
	E2_list = [[]]
	if Exceptions:
		E1_list += [ [(4,1)] ] # v in Pother with N(p)\cap A = {b}
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# Fact 2.15
E0 = [(0,1),(1,2),(2,3),  (5,0),(5,1),(5,2),(5,3), (4,6)]
E1_list = [[(4,1),(4,2)]] # v in Pmid
E2_list = [[]]
X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# Fact 2.15 in G^C
if not Edit:
	E0 = [(0,1),(1,2),(2,3),  (6,0),(6,1),(6,2),(6,3), (4,5),(5,6)]
	E1_list = [[(4,1),(4,2)]] # v in Pmid
	E2_list = [[]]
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# Fact 2.15
E0 = [(0,1),(1,2),(2,3),  (6,0),(6,1),(6,2),(6,3),(7,0),(7,1),(7,2),(7,3), (4,6),(5,7),(6,7)]
E1_list = [[(4,1),(4,2)]] # v in Pmid
E2_list = [[]]
X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

# Fact 2.15 in G^C
if not Edit:
	E0 = [(0,1),(1,2),(2,3),  (5,0),(5,1),(5,2),(5,3), (4,7),(5,6),(4,5)]
	E1_list = [[(4,1),(4,2)]] # v in Pmid
	E2_list = [[]]
	if Exceptions:
		E1_list += [ [(4,1)] ] # v in Pother with N(v)\cap A = {b}
	X4 = max(X4, compute_branching_number(E0, E1_list, E2_list))

print
print "B1:", X1
print "B2:", X2
print "B3:", X3
print "B4:", X4


